Exceptional surgeries in 3-manifolds

Myers shows that every compact, connected, orientable $3$--manifold with no $2$--sphere boundary components contains a hyperbolic knot. We use work of Ikeda with an observation of Adams-Reid to show that every $3$--manifold subject to the above conditions contains a hyperbolic knot which admits a non-trivial non-hyperbolic surgery, a toroidal surgery in particular. We conclude with a question and a conjecture about reducible surgeries.

==> anc/Figure2.lnk <==
% Link Projection
8
   0    0
  26   26
  50   50
  54   54
  61   61
  72   72
  80   80
  87   87
95
   40    70
   37   192
  131   195
  127   292
   32   297
   31   398
  277   398
  277   291
  257   194
  212   198
  259   327
  257   372
   53   369
   51   326
  146   320
  152   176
   52   177
   57    93
  243    86
  256   141
  174   149
  166   270
  254   274
  289   215
  292    75
  244    54
  345    76
  325   212
  338   279
  430   246
  416   153
  349   173
  371    99
  529   100
  530   200
  453   203
  451   288
  527   287
  524   396
  385   387
  340   372
  340   215
  317   261
  325   402
  548   413
  541   273
  467   267
  466   225
  543   218
  549    78
   86   153
   69   153
   67   348
   97   344
  513   182
  493   182
  494   311
  512   310
  411   222
  408   284
  211   287
  371   192
  358   190
  375   266
  334   316
  358   258
  432   317
  344   341
  367   349
  392   341
  173   332
  181   256
  226   127
  242   172
  212   135
  239   232
  240   342
  213   345
  225   251
  221   171
  195    25
  198   264
  183   433
  428   437
  401   309
  393   257
  405    45
  491    20
  140     8
  107   228
  120   453
  477   459
  466   320
  483   252
  471   155
95
   0    1
   1    2
   2    3
   3    4
   4    5
   5    6
   6    7
   7    8
   8    9
  10   11
  11   12
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   19
  19   20
  20   21
  22   23
  23   24
  24   25
  25    0
  26   27
  27   28
  59   29
  29   30
  30   31
  31   32
  32   33
  33   34
  34   35
  35   36
  36   37
  37   38
  38   39
  39   40
  66   58
  41   42
  42   43
  43   44
  44   45
  45   46
  46   47
  47   48
  48   49
  49   26
  50   51
  51   52
  52   53
  53   50
  54   55
  55   56
  56   57
  57   54
  58   41
  28   59
  21   60
  60   22
  61   62
  63   61
  65   64
  62   65
  40   67
  67   66
  64   68
  68   69
  69   63
  70   10
  71   70
   9   71
  72   73
  74   72
  73   75
  75   76
  76   77
  77   78
  78   79
  79   74
  80   81
  81   82
  82   83
  83   84
  84   85
  85   86
  86   80
  87   88
  88   89
  89   90
  90   91
  91   92
  92   93
  93   94
  94   87
66
  20    7
  38   26
  25   39
   1   49
   3   49
  12   49
  14   49
  51    1
  51    3
  51   12
  51   14
  32   53
  34   53
  43   53
  45   53
  55   32
  55   34
  55   43
  55   45
  61   56
  57   62
  56   63
  65   66
  68   57
  68   65
  58   70
  72   18
  74    8
  75   59
  75   69
  59   77
  69   77
   8   78
  18   79
  16   80
  18   80
  23   80
  71   80
  81    5
  81   10
  81   58
  81   69
  83   36
  83   41
  83   65
  84   57
  28   85
  30   85
  47   85
  56   85
   1   88
  14   88
  16   88
  23   88
  89    3
  89    5
  89   10
  89   12
  91   36
  91   41
  92   34
  92   43
  32   93
  45   93
  30   94
  47   94
-1


==> anc/Figure2_certificate.sage <==
"""

This sage input provides a certificate of the hyperbolicity of the manifold described by a surgery diagram in Figure 2f of K. Baker and N. Hoffman "Exceptional Surgeries in 3-manifolds" 

Specifically, this file outlines computation in sage which can be run via the commandline. 

For mac users, installing sage via https://github.com/3-manifolds/Sage_macOS/releases can make things easier. 

The magic command of %pip install snappy will install the snappy module

"""

sage: import snappy
sage: M = snappy.Manifold() #open the Figure2.lnk file and then send the triangulation to Snappy
sage: %gui tk # this line is used if PLink fails to load
#Starting the link editor.
#Select Tools->Send to SnapPy to load the link complement.
sage:                                                                                          
#New triangulation received from PLink!
sage:                                                                                          
sage: M.dehn_fill((0,1),6)                                                                     
sage: M.dehn_fill((0,1),7)                                                                     
sage: MF = M.filled_triangulation()                                                            
sage: MF.verify_hyperbolicity()                                                                
"""
(True,
 [-1.43534? + 2.29171?*I,
  1.897224? + 0.69545?*I,
  0.741905? + 0.305595?*I,
  0.212889? + 1.412002?*I,
  0.993827? + 1.124398?*I,
  0.338873? + 0.363157?*I,
  0.02389? + 0.643684?*I,
  0.94244? + 1.55143?*I,
  0.13048? + 1.20863?*I,
  0.37262? + 0.590732?*I,
  1.692107? + 0.465086?*I,
  -0.276795? + 0.509422?*I,
  0.284951? + 0.625198?*I,
  0.52359? + 1.82058?*I,
  1.142519? + 0.416877?*I,
  1.78018? + 1.241630?*I,
  0.38124? + 3.24661?*I,
  1.399235? + 0.272023?*I,
  0.138082? + 0.531655?*I,
  0.727160? + 0.514694?*I,
  1.94202? + 3.26675?*I,
  0.530451? + 0.507873?*I,
  0.381176? + 1.217549?*I,
  1.624471? + 0.192352?*I,
  0.44458? + 3.45420?*I,
  0.640814? + 0.721040?*I,
  -0.453636? + 0.498891?*I,
  0.626347? + 0.299712?*I,
  0.501276? + 1.123182?*I,
  0.14066? + 1.13775?*I,
  0.43311? + 0.94370?*I,
  0.764867? + 0.701324?*I,
  -0.02599? + 0.69171?*I,
  0.486803? + 0.713696?*I,
  0.380829? + 0.742850?*I,
  0.165362? + 0.347780?*I,
  0.37782? + 1.18024?*I,
  0.54035? + 1.49321?*I,
  0.526539? + 0.490518?*I,
  0.39622? + 0.53339?*I,
  0.64924? + 1.26326?*I,
  0.39622? + 0.53339?*I,
  -0.07048? + 1.88205?*I,
  0.17380? + 1.16668?*I,
  0.45223? + 1.01684?*I,
  -0.18210? + 1.19606?*I,
  0.71697? + 0.67044?*I,
  0.938169? + 0.648221?*I,
  -0.94909? + 0.89073?*I,
  -0.08984? + 0.97498?*I,
  0.03747? + 0.95572?*I,
  -0.025678? + 0.904198?*I,
  0.58608? + 0.656425?*I,
  -0.14513? + 1.17222?*I,
  0.64841? + 1.49356?*I,
  0.809343? + 0.285345?*I,
  0.76578? + 1.17537?*I,
  0.393466? + 0.441932?*I,
  0.07697? + 0.78470?*I,
  0.818507? + 0.668608?*I,
  0.319263? + 0.560583?*I,
  0.57535? + 1.46161?*I,
  0.51631? + 2.22076?*I,
  0.79729? + 0.80669?*I,
  0.43198? + 1.49855?*I,
  -2.62752? + 3.10894?*I,
  1.09053? + 0.86612?*I,
  0.218429? + 0.265230?*I,
  0.044962? + 0.230699?*I,
  1.01128? + 2.33974?*I,
  0.744422? + 1.148713?*I,
  -0.315920? + 1.11074?*I,
  1.073775? + 0.444381?*I,
  0.576081? + 1.061621?*I,
  -0.265887? + 0.570710?*I,
  -0.070355? + 0.752695?*I,
  0.787637? + 0.256177?*I,
  0.80861? + 1.20431?*I])
  """
sage: MF.triangulation_isosig()                                                                
"""
'-cobLLzvLzLvAMvwPwLMAvvvLwwLQQwLQvPPPPMLQQMvPQPwzzQLQQQQcaeaeajajalanakapaqawapazazaDataCaxavaRaPaSaMaKaWaLaNaWaQaPaTaKaQaXaNa3a2aVa3a2a5aSaYa8a9aYa5aXa6a6a9a-a9a8aab5a6a7adb8afbabebibibjbmbhbkbhbnblbhbjbkbmblbnbnbiianseaukvpkeeauksoaaidpaidmavvgrsfuawahpradieacedvkrjaggspgalgrvvawasptgvpxjcw_adcbefabBbabBCBaaBbaabBaaBBbaB'
"""

# a second certificate exists for this example via:

sage: M.verify_hyperbolicity()                                                                 
"""
(True,
 [2.389132747? + 1.153513584?*I,
  -0.0046365022? + 0.3769280630?*I,
  0.5423563527? + 1.7620604937?*I,
  0.9962490226? + 0.723348473?*I,
  0.5423563527? + 1.7620604937?*I,
  3.462166701? + 3.697984467?*I,
  0.1380817526? + 0.5316547113?*I,
  1.02082825012? + 0.0670967570?*I,
  0.9619781697? + 0.1124562654?*I,
  0.2180669765? + 0.3804811866?*I,
  -0.012778898? + 1.3069879157?*I,
  1.0775701418? + 0.2028782534?*I,
  -0.71798474? + 9.31754909?*I,
  1.5228087112? + 0.5178789776?*I,
  1.1145919826? + 0.673769132?*I,
  1.121310158? + 3.594290958?*I,
  0.987328291? + 0.628848606?*I,
  0.864401449? + 1.362591682?*I,
  -3.655385226? + 1.96027476?*I,
  0.186628830? + 1.014861398?*I,
  0.9750358015? + 0.2977517854?*I,
  1.123532199? + 0.976743698?*I,
  0.861550224? + 0.885081527?*I,
  0.125471347? + 0.394480324?*I,
  0.849127539? + 1.073872312?*I,
  0.914575134? + 1.265398283?*I,
  0.383379300? + 0.4327634024?*I,
  -0.360833890? + 0.962135808?*I,
  0.029014488? + 1.143796957?*I,
  0.407696606? + 0.907728452?*I,
  -0.279826586? + 1.011343523?*I,
  -0.268305201? + 1.327872423?*I,
  0.349486025? + 0.4049973110?*I,
  0.555467297? + 0.979351111?*I,
  0.140656451? + 1.137742793?*I,
  0.721763038? + 1.159474704?*I,
  0.959046079? + 1.044733334?*I,
  0.598287813? + 0.875298558?*I,
  0.3011951265? + 0.5403151359?*I,
  -0.9953830834? + 0.6688831542?*I,
  0.542356353? + 1.762060494?*I,
  1.3338192367? + 0.9779123958?*I,
  1.360254043? + 1.145889661?*I,
  0.2128888499? + 1.4120018244?*I,
  0.055176106? + 0.3939825467?*I,
  0.0430524416? + 0.5085047433?*I,
  -0.070474783? + 1.882044293?*I,
  -0.884513528? + 0.735588772?*I,
  -0.575967691? + 0.370193277?*I,
  0.648408190? + 1.493558792?*I,
  0.098509480? + 1.324033508?*I,
  0.467118883? + 0.871379651?*I,
  -0.608587435? + 0.513071642?*I,
  -0.49561706? + 1.883734818?*I,
  1.008632886? + 0.647691368?*I,
  0.575432425? + 0.727252267?*I,
  1.161447258? + 0.465984250?*I,
  0.757976659? + 0.976742021?*I,
  1.243763435? + 1.16864574?*I,
  0.876932755? + 1.075155689?*I,
  0.915592183? + 0.933974701?*I,
  0.585234853? + 0.689546074?*I,
  1.025384867? + 0.398094974?*I,
  0.627812372? + 0.315423928?*I,
  1.221734399? + 1.194535397?*I,
  0.786931499? + 0.883864311?*I,
  0.538483097? + 0.392348817?*I,
  0.883016093? + 0.608920056?*I,
  -0.138450881? + 0.890846754?*I,
  0.382889376? + 0.587684862?*I,
  1.011272269? + 2.339735165?*I,
  0.815041952? + 0.452900493?*I,
  0.883143607? + 0.613180396?*I,
  0.5259222853? + 0.527695517?*I,
  0.186113443? + 4.17604261?*I,
  0.9927565114? + 0.2982158371?*I,
  1.0082257470? + 0.5328820518?*I,
  0.0082257470? + 0.5328820518?*I,
  0.961126952? + 0.659051494?*I,
  0.686356286? + 0.435418106?*I,
  1.46875466? + 2.08884776?*I])
  """
sage: M.triangulation_isosig()                                                                 
"""
'-crbLLvAvLLvzLQPLAvzwwQALzPwzzwAQzMMwwALvzQzAvQvMAwQQQPQQQcaeahafanalataraoawavavatapaxayaCayaGaJazaJaJazaMaMaKaLaKaIaSaUaVaXaNaOaOaZa0aZaZa0a0a2a1a4a8a9abb+a4adbeb5a7aabcbbb-ajb-aabjbmbhblbfbhbgblbibqbobkbpblbqbpbnbqbobpbiiqtitigvaqiacxhaeiavqivpahalhabaanfraaapmaaaebsdijpigvdhepafcsfbfnsofgxdvpoeedcbb_agfcbhedbBBaBacbabbaBbbaBbababbCbaDBabbC(0,0)(0,0)(0,0)(0,0)(0,0)(0,0)(0,1)(0,1)'
"""


==> anc/Figure2_certificate.sage.py <==


# This file was *autogenerated* from the file Figure2_certificate.sage
from sage.all_cmdline import *   # import sage library

_sage_const_0 = Integer(0); _sage_const_1 = Integer(1); _sage_const_6 = Integer(6); _sage_const_7 = Integer(7)
sage: %gui tk # this line is used if PLink fails to load
sage: import snappy
sage: M = snappy.Manifold() #open the Figure2.lnk file and then send the triangulation to Snappy

#Starting the link editor.
#Select Tools->Send to SnapPy to load the link complement.
sage:                                                                                          
#New triangulation received from PLink!
sage:                                                                                          
sage: M.dehn_fill((_sage_const_0 ,_sage_const_1 ),_sage_const_6 )                                                                     
sage: M.dehn_fill((_sage_const_0 ,_sage_const_1 ),_sage_const_7 )                                                                     
sage: MF = M.filled_triangulation()                                                            
sage: MF.verify_hyperbolicity()                                                                
"""
(True,
 [-1.43534? + 2.29171?*I,
  1.897224? + 0.69545?*I,
  0.741905? + 0.305595?*I,
  0.212889? + 1.412002?*I,
  0.993827? + 1.124398?*I,
  0.338873? + 0.363157?*I,
  0.02389? + 0.643684?*I,
  0.94244? + 1.55143?*I,
  0.13048? + 1.20863?*I,
  0.37262? + 0.590732?*I,
  1.692107? + 0.465086?*I,
  -0.276795? + 0.509422?*I,
  0.284951? + 0.625198?*I,
  0.52359? + 1.82058?*I,
  1.142519? + 0.416877?*I,
  1.78018? + 1.241630?*I,
  0.38124? + 3.24661?*I,
  1.399235? + 0.272023?*I,
  0.138082? + 0.531655?*I,
  0.727160? + 0.514694?*I,
  1.94202? + 3.26675?*I,
  0.530451? + 0.507873?*I,
  0.381176? + 1.217549?*I,
  1.624471? + 0.192352?*I,
  0.44458? + 3.45420?*I,
  0.640814? + 0.721040?*I,
  -0.453636? + 0.498891?*I,
  0.626347? + 0.299712?*I,
  0.501276? + 1.123182?*I,
  0.14066? + 1.13775?*I,
  0.43311? + 0.94370?*I,
  0.764867? + 0.701324?*I,
  -0.02599? + 0.69171?*I,
  0.486803? + 0.713696?*I,
  0.380829? + 0.742850?*I,
  0.165362? + 0.347780?*I,
  0.37782? + 1.18024?*I,
  0.54035? + 1.49321?*I,
  0.526539? + 0.490518?*I,
  0.39622? + 0.53339?*I,
  0.64924? + 1.26326?*I,
  0.39622? + 0.53339?*I,
  -0.07048? + 1.88205?*I,
  0.17380? + 1.16668?*I,
  0.45223? + 1.01684?*I,
  -0.18210? + 1.19606?*I,
  0.71697? + 0.67044?*I,
  0.938169? + 0.648221?*I,
  -0.94909? + 0.89073?*I,
  -0.08984? + 0.97498?*I,
  0.03747? + 0.95572?*I,
  -0.025678? + 0.904198?*I,
  0.58608? + 0.656425?*I,
  -0.14513? + 1.17222?*I,
  0.64841? + 1.49356?*I,
  0.809343? + 0.285345?*I,
  0.76578? + 1.17537?*I,
  0.393466? + 0.441932?*I,
  0.07697? + 0.78470?*I,
  0.818507? + 0.668608?*I,
  0.319263? + 0.560583?*I,
  0.57535? + 1.46161?*I,
  0.51631? + 2.22076?*I,
  0.79729? + 0.80669?*I,
  0.43198? + 1.49855?*I,
  -2.62752? + 3.10894?*I,
  1.09053? + 0.86612?*I,
  0.218429? + 0.265230?*I,
  0.044962? + 0.230699?*I,
  1.01128? + 2.33974?*I,
  0.744422? + 1.148713?*I,
  -0.315920? + 1.11074?*I,
  1.073775? + 0.444381?*I,
  0.576081? + 1.061621?*I,
  -0.265887? + 0.570710?*I,
  -0.070355? + 0.752695?*I,
  0.787637? + 0.256177?*I,
  0.80861? + 1.20431?*I])
  """
sage: MF.triangulation_isosig()                                                                
"""
'-cobLLzvLzLvAMvwPwLMAvvvLwwLQQwLQvPPPPMLQQMvPQPwzzQLQQQQcaeaeajajalanakapaqawapazazaDataCaxavaRaPaSaMaKaWaLaNaWaQaPaTaKaQaXaNa3a2aVa3a2a5aSaYa8a9aYa5aXa6a6a9a-a9a8aab5a6a7adb8afbabebibibjbmbhbkbhbnblbhbjbkbmblbnbnbiianseaukvpkeeauksoaaidpaidmavvgrsfuawahpradieacedvkrjaggspgalgrvvawasptgvpxjcw_adcbefabBbabBCBaaBbaabBaaBBbaB'
"""
sage: M.verify_hyperbolicity()                                                                 
"""
(True,
 [2.389132747? + 1.153513584?*I,
  -0.0046365022? + 0.3769280630?*I,
  0.5423563527? + 1.7620604937?*I,
  0.9962490226? + 0.723348473?*I,
  0.5423563527? + 1.7620604937?*I,
  3.462166701? + 3.697984467?*I,
  0.1380817526? + 0.5316547113?*I,
  1.02082825012? + 0.0670967570?*I,
  0.9619781697? + 0.1124562654?*I,
  0.2180669765? + 0.3804811866?*I,
  -0.012778898? + 1.3069879157?*I,
  1.0775701418? + 0.2028782534?*I,
  -0.71798474? + 9.31754909?*I,
  1.5228087112? + 0.5178789776?*I,
  1.1145919826? + 0.673769132?*I,
  1.121310158? + 3.594290958?*I,
  0.987328291? + 0.628848606?*I,
  0.864401449? + 1.362591682?*I,
  -3.655385226? + 1.96027476?*I,
  0.186628830? + 1.014861398?*I,
  0.9750358015? + 0.2977517854?*I,
  1.123532199? + 0.976743698?*I,
  0.861550224? + 0.885081527?*I,
  0.125471347? + 0.394480324?*I,
  0.849127539? + 1.073872312?*I,
  0.914575134? + 1.265398283?*I,
  0.383379300? + 0.4327634024?*I,
  -0.360833890? + 0.962135808?*I,
  0.029014488? + 1.143796957?*I,
  0.407696606? + 0.907728452?*I,
  -0.279826586? + 1.011343523?*I,
  -0.268305201? + 1.327872423?*I,
  0.349486025? + 0.4049973110?*I,
  0.555467297? + 0.979351111?*I,
  0.140656451? + 1.137742793?*I,
  0.721763038? + 1.159474704?*I,
  0.959046079? + 1.044733334?*I,
  0.598287813? + 0.875298558?*I,
  0.3011951265? + 0.5403151359?*I,
  -0.9953830834? + 0.6688831542?*I,
  0.542356353? + 1.762060494?*I,
  1.3338192367? + 0.9779123958?*I,
  1.360254043? + 1.145889661?*I,
  0.2128888499? + 1.4120018244?*I,
  0.055176106? + 0.3939825467?*I,
  0.0430524416? + 0.5085047433?*I,
  -0.070474783? + 1.882044293?*I,
  -0.884513528? + 0.735588772?*I,
  -0.575967691? + 0.370193277?*I,
  0.648408190? + 1.493558792?*I,
  0.098509480? + 1.324033508?*I,
  0.467118883? + 0.871379651?*I,
  -0.608587435? + 0.513071642?*I,
  -0.49561706? + 1.883734818?*I,
  1.008632886? + 0.647691368?*I,
  0.575432425? + 0.727252267?*I,
  1.161447258? + 0.465984250?*I,
  0.757976659? + 0.976742021?*I,
  1.243763435? + 1.16864574?*I,
  0.876932755? + 1.075155689?*I,
  0.915592183? + 0.933974701?*I,
  0.585234853? + 0.689546074?*I,
  1.025384867? + 0.398094974?*I,
  0.627812372? + 0.315423928?*I,
  1.221734399? + 1.194535397?*I,
  0.786931499? + 0.883864311?*I,
  0.538483097? + 0.392348817?*I,
  0.883016093? + 0.608920056?*I,
  -0.138450881? + 0.890846754?*I,
  0.382889376? + 0.587684862?*I,
  1.011272269? + 2.339735165?*I,
  0.815041952? + 0.452900493?*I,
  0.883143607? + 0.613180396?*I,
  0.5259222853? + 0.527695517?*I,
  0.186113443? + 4.17604261?*I,
  0.9927565114? + 0.2982158371?*I,
  1.0082257470? + 0.5328820518?*I,
  0.0082257470? + 0.5328820518?*I,
  0.961126952? + 0.659051494?*I,
  0.686356286? + 0.435418106?*I,
  1.46875466? + 2.08884776?*I])
  """
sage: M.triangulation_isosig()                                                                 
"""
'-crbLLvAvLLvzLQPLAvzwwQALzPwzzwAQzMMwwALvzQzAvQvMAwQQQPQQQcaeahafanalataraoawavavatapaxayaCayaGaJazaJaJazaMaMaKaLaKaIaSaUaVaXaNaOaOaZa0aZaZa0a0a2a1a4a8a9abb+a4adbeb5a7aabcbbb-ajb-aabjbmbhblbfbhbgblbibqbobkbpblbqbpbnbqbobpbiiqtitigvaqiacxhaeiavqivpahalhabaanfraaapmaaaebsdijpigvdhepafcsfbfnsofgxdvpoeedcbb_agfcbhedbBBaBacbabbaBbbaBbababbCbaDBabbC(0,0)(0,0)(0,0)(0,0)(0,0)(0,0)(0,1)(0,1)'
"""



==> anc/Figure3.lnk <==
% Link Projection
8
   0    0
  20   20
  41   41
  45   45
  49   49
  53   53
  59   59
  65   65
73
   54    77
  241    77
  239   294
   38   288
   40   209
  118   207
  145   153
   70   125
   66    98
  219   100
  222   140
  165   144
  161   210
  214   218
  221   272
   53   270
   59   233
  128   224
  125   168
   51   138
  276    71
  268   293
  464   293
  461   223
  390   219
  369   168
  383   146
  441   146
  443    96
  295    90
  288   133
  352   138
  352   206
  295   217
  287   275
  449   272
  447   234
  369   231
  389   169
  452   162
  459    83
  198   126
  188   128
  186   232
  203   232
  317   123
  303   123
  308   231
  323   230
   97   117
   83   117
   71   251
   91   249
  429   128
  417   128
  419   197
  419   254
  435   255
  439   204
  336   166
  335    43
  167    40
  175   169
  166   334
  344   335
  403   197
  400    21
  106    28
  109   184
   90   341
  117   373
  410   389
  400   251
73
   1    0
   2    1
   3    2
   4    3
   5    4
   6    5
   7    6
   8    7
   9    8
  10    9
  11   10
  12   11
  13   12
  14   13
  15   14
  16   15
  17   16
  18   17
  19   18
   0   19
  20   21
  21   22
  22   23
  23   24
  24   25
  25   26
  26   27
  27   28
  28   29
  29   30
  30   31
  31   32
  32   33
  33   34
  34   35
  35   36
  36   37
  37   38
  38   39
  39   40
  40   20
  41   42
  42   43
  43   44
  44   41
  46   45
  47   46
  48   47
  45   48
  49   50
  50   51
  51   52
  52   49
  53   54
  54   55
  55   56
  56   57
  57   58
  58   53
  59   60
  60   61
  61   62
  62   63
  63   64
  64   59
  65   66
  66   67
  67   68
  68   69
  69   70
  70   71
  71   72
  72   65
54
   5   17
  24   37
  10   42
  12   42
  44   10
  44   12
  30   46
  32   46
  48   30
  48   32
   4   50
   6   50
  16   50
  18   50
  52    4
  52    6
  52   16
  52   18
  26   54
  38   54
  23   55
  36   55
  57   23
  57   36
  58   26
  58   38
  28   59
  30   59
  40   59
   0   61
   8   61
  10   61
  62    2
  62   12
  62   14
  64   21
  64   32
  64   34
  26   65
  28   65
  38   65
  40   65
   0   67
   6   67
   8   67
  18   67
  68    2
  68    4
  68   14
  68   16
  71   21
  71   34
  72   23
  72   36
-1


==> anc/Figure3_certificate.sage <==
"""
This sage input provides a certificate of the hyperbolicity of the manifold described by a surgery diagram in Figure 3f of K. Baker and N. Hoffman "Exceptional Surgeries in 3-manifolds" 

This file outlines computation in sage which can be run via the commandline. 

For mac users, installing sage via https://github.com/3-manifolds/Sage_macOS/releases can make things easier. 

The magic command of %pip install snappy will install the snappy module

"""

sage: P = snappy.Manifold() # load Figure3.lnk using the file menu
sage: %gui tk  # this line is used if PLink fails to load                                                 
#Starting the link editor.
#Select Tools->Send to SnapPy to load the link complement.	
sage:                                                                                          
#New triangulation received from PLink!
sage:                                                                                          
sage: P.dehn_fill((0,1),6)                                                                     
sage: P.dehn_fill((0,1),7)                                                                     
sage: PF = P.filled_triangulation()                                                            
sage: PF.canonize()                                                                            
sage: PF.solution_type()                                                                       
#'all tetrahedra positively oriented'
sage: PF.verify_hyperbolicity()                                                                
"""
(True,
 [-0.1811179? + 0.7835132?*I,
  0.10145002? + 0.4388712?*I,
  0.08408565? + 1.7280403?*I,
  0.76054667? + 0.45177260?*I,
  0.44755253? + 0.84438988?*I,
  -0.4857018? + 0.91636539?*I,
  0.55244747? + 0.84438988?*I,
  0.7476016? + 0.96762339?*I,
  0.31198551? + 0.53157118?*I,
  0.68801449? + 0.53157117?*I,
  0.97190772? + 0.57732325?*I,
  0.74615384? + 0.46021993?*I,
  -0.0803498? + 1.6512636?*I,
  0.?e-7 + 1.0000000?*I,
  0.01201289? + 0.44541600?*I,
  -0.8695015? + 1.1312373?*I,
  -1.3076735? + 0.0776177?*I,
  0.30034491? + 0.44277350?*I,
  0.44755253? + 0.84438988?*I,
  0.9159144? + 1.7280403?*I,
  -0.48570176? + 0.91636539?*I,
  0.6746450? + 1.2999009?*I,
  -0.8613090? + 0.3744170?*I,
  0.91015412? + 0.7031999?*I,
  0.50000000? + 0.64715180?*I,
  0.0810675? + 1.6660133?*I,
  0.02809229? + 0.57732325?*I,
  0.08984588? + 0.7031999?*I,
  -0.0605063? + 2.2434604?*I,
  0.39154049? + 0.23692155?*I,
  0.5390400? + 1.3023077?*I,
  0.6746450? + 1.2999009?*I,
  0.5390400? + 1.3023077?*I,
  -0.0492200? + 1.5467776?*I,
  0.?e-7 + 1.0000000?*I,
  -0.2332913? + 1.0092145?*I,
  -0.9182840? + 0.7094811?*I,
  -0.21743209? + 0.9406079?*I,
  0.?e-8 + 0.77261625?*I,
  -0.6819233? + 0.5268651?*I,
  -0.2523985? + 0.32668022?*I,
  0.06050622? + 2.24346039?*I,
  -0.42712013? + 0.55569107?*I,
  1.04921995? + 1.54677760?*I,
  -0.76203221? + 0.04523085?*I,
  -0.97649514? + 0.42448918?*I,
  -0.01201289? + 0.44541600?*I,
  0.75846864? + 0.68237613?*I,
  0.32535501? + 1.29990091?*I,
  0.75846864? + 0.68237613?*I,
  0.32535501? + 1.29990091?*I,
  1.86950146? + 1.1312373?*I,
  0.69965509? + 0.44277350?*I,
  -0.4515503? + 0.85193228?*I,
  0.0840857? + 1.7280403?*I,
  0.35712108? + 0.60847463?*I,
  1.0803498? + 1.6512636?*I,
  1.00000000? + 0.77261625?*I,
  0.5000000? + 2.1629922?*I,
  -1.4809948? + 1.9168569?*I,
  -0.27725432? + 0.47239503?*I,
  0.84470084? + 0.26460382?*I,
  0.41206687? + 0.39001471?*I,
  -0.9240979? + 1.5745083?*I,
  -0.6497843? + 2.8109568?*I,
  0.?e-8 + 1.00000000?*I,
  0.?e-8 + 1.00000000?*I,
  0.55244747? + 0.84438988?*I,
  0.51241071? + 0.30074001?*I,
  0.64287893? + 0.60847463?*I])
  """
sage: PF.triangulation_isosig()
"""
'-cgbvLLAzvvwMLLvMvQMzAzMvvPMLPMALQvMQPzAPLLMAAMQQQkeadafafafaoalalatasazarasayawaBavawavaGaCaDaEaOaRaSaRaTaVaWaSaJaVaQaUaOaNaYaPaTaQa3a2a5a1a4aYaXa1a4a9a+a6aababcb8a6abbcb9aebeb-abbdbfbcbfbfbebrsudhhhggrasfduhaobgonbaaameawogfvrovtbobqxaitlhcgaabutuokhiheogbrgfbrj_acebdfBbBcbaCBabbBbBBaBbabBbba'
"""
# Note: Unlike the other example, the normal triangulation P seems to have negatively
# oriented tetrahedra, so snappy does not find a hyperbolic structure amenable to verified
# computations.  The filled triangulation, however, is suitable for verified calculation.

